Enhancing Post-Hoc Explanation Benchmark Reliability for Image Classification

Deep neural networks, while powerful for image classification, often operate as "black boxes," complicating the understanding of their decision-making processes. Various explanation methods, particularly those generating saliency maps, aim to address this challenge. However, the inconsistency issues of faithfulness metrics hinder reliable benchmarking of explanation methods. This paper employs an approach inspired by psychometrics, utilizing Krippendorf's alpha to quantify the benchmark reliability of post-hoc methods in image classification. The study proposes model training modifications, including feeding perturbed samples and employing focal loss, to enhance robustness and calibration. Empirical evaluations demonstrate significant improvements in benchmark reliability across metrics, datasets, and post-hoc methods. This pioneering work establishes a foundation for more reliable evaluation practices in the realm of post-hoc explanation methods, emphasizing the importance of model robustness in the assessment process.

==> show_main_table.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib 

def fmt_func(val):
    if val>0:
        return "+"+str(round(val,1))
    else:
        return round(val,1)

arr = np.genfromtxt("main_table.csv",delimiter=",")
groups = ["All","Class-Map","BP","Perturbations","Recent"]
models = ["FP","AP","FL","FP+FL","AP+FL","FP+AP","FP+AP+FL"]

fontsize = 22
cmap = matplotlib.colormaps['spring']

fig, ax = plt.subplots(figsize=(13,8))

plt.imshow(arr,aspect=0.5,cmap=cmap,vmin=-12, vmax=12)

norm = matplotlib.colors.Normalize(vmin=-12, vmax=12)
sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)
sm.set_array([])
cbar = plt.colorbar(sm,ax=ax)
cbar.ax.tick_params(labelsize=fontsize)

plt.xticks(np.arange(len(groups)),groups,fontsize=fontsize)
plt.yticks(np.arange(len(models)),models,fontsize=fontsize)

print(len(groups),len(models),arr.shape)

for i in range(len(groups)):
    for j in range(len(models)):

        text = ax.text(i, j, fmt_func(arr[j,i]),ha="center", va="center", color="black",fontsize=fontsize)
        

#s = plt.gcf().get_size_inches()[1]*

#plt.gcf().set_size_inches(plt.gcf().get_size_inches()[0],s)

plt.tight_layout()
plt.savefig("main_table.png")



